Automatic Ply Partitioning for Laminar Composite Process Planning

This work introduces an automated ply partitioning strategy for large-scale laminar composite manufacturing. It specifically targets the problem of fabricating large plies from available spooled materials, while minimizing the adverse effects on part quality. The proposed method inserts fiber-aligned seams sequentially until each resulting sub-ply can be manufactured from available materials, while simultaneously enforcing constraints to avoid quality issues induced by the stacking of seams across multiple plies. Leveraging the developable nature of individual plies, the partitioning problem is cast as a sequence of one-dimensional piecewise linear optimization problems, thus allowing for efficient local optimization via linear programming. We experimentally demonstrate that coupling the local search with a greedy global search produces the same results as an exhaustive search. The resulting automated method provides an efficient and robust alternative to the existing trial-and-error approach, and can be readily integrated into state-of-the-art composite design workflows. In addition, this formulation enables the inclusion of common constraints regarding laminate thickness tolerance, sub-ply geometry, stay-out zones, material wastage, etc. The efficacy of the proposed method is demonstrated through its application to the surface of an airplane wing and to the body panels of an armored vehicle, each subject to various performance and manufacturing-related geometric constraints.

==> lampart2/main.py <==
import os
import numpy as np
from scipy.optimize import linprog
import copy
from matplotlib import pyplot as plt
import matplotlib.patches as patches
import heapq
import time
import colorsys
import trimesh
import shapely
from collections import defaultdict

# TODO: Add triple overlap constraint
# TODO: Add min ply width constraint for internal corners

def get_boundary(mesh: trimesh.Trimesh, close_path=True):

    # Get boundary edges
    boundary_edge_ids = trimesh.grouping.group_rows(mesh.edges_sorted, require_count=1)
    boundary_edges = mesh.edges[boundary_edge_ids]

    # Store vertex neighbors as dictionary
    neighbours = defaultdict(lambda: [])
    for v1, v2 in boundary_edges:
        neighbours[v1].append(v2)
        neighbours[v2].append(v1)

    # Process all closed boundary loops
    boundary_paths = []
    while len(boundary_edges) > 0:

        # Get first edge vertices and add to list
        v_prev, v_curr = boundary_edges[0, :]
        boundary_vertex_ids = [v_prev]

        # Walk along connected edges until closed
        while v_curr != boundary_vertex_ids[0]:

            boundary_vertex_ids.append(v_curr)
            v1, v2 = neighbours[v_curr]
            if v1 != v_prev:
                v_prev = v_curr
                v_curr = v1
            elif v2 != v_prev:
                v_prev = v_curr
                v_curr = v2

        # Duplicate first vertex if closed path required
        if close_path:
            boundary_vertex_ids.append(boundary_vertex_ids[0])

        # Add loop to paths
        boundary_paths.append(boundary_vertex_ids)

        # Prune loop edges from remaining boundary edges
        boundary_edges = np.array([e for e in boundary_edges if e[0] not in boundary_vertex_ids])

    # Return as lists of vertex coordinates
    path_vertex_coords = []
    for path in boundary_paths:
        this_path_vertex_coords = []
        for index in path:
            this_path_vertex_coords.append([mesh.vertices[index][0], mesh.vertices[index][1]])
        path_vertex_coords.append(this_path_vertex_coords)

    return path_vertex_coords

def get_outer_boundary(mesh: trimesh.Trimesh):

    mesh_geo_boundary_polygons = []
    loops = get_boundary(mesh)
    for loop in loops:
        mesh_geo_boundary_polygons.append(shapely.Polygon([[vert[0], vert[1]] for vert in loop]))

    ind_outer_loop = 0
    curr_outer_loop_bounds = mesh_geo_boundary_polygons[ind_outer_loop].bounds
    for ind, mesh_geo_boundary in enumerate(mesh_geo_boundary_polygons):
        bounds = mesh_geo_boundary.bounds
        if bounds[0] < curr_outer_loop_bounds[0]:
            ind_outer_loop = ind
            curr_outer_loop_bounds = mesh_geo_boundary_polygons[ind_outer_loop].bounds

    return loops[ind_outer_loop]

def get_file_names(directory):
    try:
        # List all entries in the directory
        entries = os.listdir(directory)

        # Filter out the files
        files = [entry for entry in entries if os.path.isfile(os.path.join(directory, entry))]

        return files
    except Exception as e:
        print(f"An error occurred: {e}")
        return []

def get_subdirectories(directory):
    subdirs = []
    for root, dirs, files in os.walk(directory):
        for dir_name in dirs:
            subdirs.append(os.path.join(root, dir_name))
    return subdirs

def plot_frontrunner(ax, design_stack, plies, stayouts, lap_width, colors, iter):
    
    ax.cla()
    
    # Set the limits and aspect of the plot
    ax.set_xlim(-.1, 1.1)
    ax.set_ylim(-.1, 1.1)
    ax.set_aspect('equal')
    ax.axis('off')

    # Create ply patch (plots only first ply!)
    ply_boundary_patch = patches.Polygon(plies[0].vertices, closed=True, fill=True, edgecolor='black', facecolor=[.9, .9, .9])
    ply_boundary_pgon = shapely.Polygon(plies[0].vertices)

    # Add the ply to the axis
    ax.add_patch(ply_boundary_patch)
    
    # Create staout patch
    for stayout in stayouts:
        stayout_boundary_polygon = patches.Polygon(stayout.vertices, closed=True, fill=True, edgecolor='none', facecolor='gray')
        ax.add_patch(stayout_boundary_polygon)
    
    # Add the seams to the axis
    if len(design_stack) > 0:
        for seam in design_stack[0]:
            
            # Get ply origin
            origin = plies[seam.ply].origin

            # Unpack the origin and direction
            x0, y0 = origin
            dx, dy = np.cos(seam.orientation), np.sin(seam.orientation)

            # Coefficients for standard form Ax + By + C = 0
            A = dy
            B = -dx
            C = -A * x0 - B * y0
            
            # Offset seam
            C += seam.offset
            
            if dx != 0:

                # Create overlap patch (will fail for vertical orientation!)
                y_left_lower = -(C-lap_width/2)/B
                y_right_lower = -((C-lap_width/2) + A * 1) / B
                y_left_upper = -(C+lap_width/2)/B
                y_right_upper = -((C+lap_width/2) + A * 1) / B
                lap_vertices = [[0, y_left_lower], [1, y_right_lower], [1, y_right_upper], [0, y_left_upper]]
            else:
                x_bottom_left = -(C-lap_width)/A
                x_top_left = -((C-lap_width)+B)/A
                x_bottom_right = -(C+lap_width)/A
                x_top_right = -((C+lap_width)+B)/A      
                lap_vertices = [[x_bottom_left, 0], [x_bottom_right, 0], [x_top_right, 1], [x_top_left, 1]]
                
            pgon = shapely.Polygon(lap_vertices)
            pgon = shapely.intersection(pgon, ply_boundary_pgon)
            try:
                if hasattr(pgon, 'geoms'):
                    for geom in pgon.geoms:
                        lap_patch = patches.Polygon(np.array(geom.exterior.xy).T, closed=True, fill=True, edgecolor='none', facecolor=colors[seam.ply])
                        ax.add_patch(lap_patch)
                else:
                    lap_patch = patches.Polygon(np.array(pgon.exterior.xy).T, closed=True, fill=True, edgecolor='none', facecolor=colors[seam.ply])
                    ax.add_patch(lap_patch)
            except:
                pass

        
    # Create ply patch (plots only first ply!)
    ply_boundary_patch = patches.Polygon(plies[0].vertices, closed=True, fill=False, linewidth=2, edgecolor='black')

    # Add the ply to the axis
    ax.add_patch(ply_boundary_patch)
    
    plt.draw()
    plt.pause(0.01)
    
    plt.savefig(f'data/last_run/{iter}.png')

def normalize_line_equation(A, B, C):
    """
    Normalizes the line equation Ax + By + C = 0 such that A^2 + B^2 = 1.
    
    Parameters:
    A (float): Coefficient of x
    B (float): Coefficient of y
    C (float): Constant term
    
    Returns:
    (float, float, float): The normalized coefficients (A', B', C') such that A'^2 + B'^2 = 1.
    """
    magnitude = np.sqrt(A**2 + B**2)
    
    if magnitude == 0:
        raise ValueError("Cannot normalize a line with both A and B equal to zero.")
    
    A_normalized = A / magnitude
    B_normalized = B / magnitude
    C_normalized = C / magnitude
    
    return A_normalized, B_normalized, C_normalized

def build_spool_width_constraint(design, spool_width, lap_width):
    max_num_constraints = 2*len(design)**2 + 1
    lhs_spool_width = np.zeros((max_num_constraints, len(design)))
    rhs_spool_width = np.zeros(max_num_constraints)
    
    curr_constraint_ind = 0
    for seam_ind, seam in enumerate(design):
        
        if seam.is_first:
            lhs_spool_width[curr_constraint_ind, seam_ind] = 1
            rhs_spool_width[curr_constraint_ind] = spool_width - lap_width
        else:
            lhs_spool_width[curr_constraint_ind, seam_ind] = 1
            lhs_spool_width[curr_constraint_ind, seam_ind - 1] = -1
            rhs_spool_width[curr_constraint_ind] = spool_width - 2 * lap_width
        
        curr_constraint_ind += 1
        
    lhs_spool_width = lhs_spool_width[:curr_constraint_ind, :]
    rhs_spool_width = rhs_spool_width[:curr_constraint_ind]
    
    return lhs_spool_width, rhs_spool_width

def build_parallel_seam_constraint(design, lap_width):
    max_num_constraints = 2*len(design)**2 + 1
    lhs_parallel = np.zeros((max_num_constraints, len(design)))
    rhs_parallel = np.zeros(max_num_constraints)
    
    # For each seam
    curr_constraint_ind = 0
    for seam_ind, seam in enumerate(design):
        
        # Loop over every other seam
        for other_seam_ind, other_seam in enumerate(design):
            
            # For parallel seam
            if seam.orientation == other_seam.orientation:
                
                # If not seam itselft
                if seam_ind != other_seam_ind:
                    
                    # Create constraint
                    sgn = np.sign(seam.offset - other_seam.offset)
                    lhs_parallel[curr_constraint_ind, seam_ind] = -sgn
                    lhs_parallel[curr_constraint_ind, other_seam_ind] = sgn
                    rhs_parallel[curr_constraint_ind] = -lap_width
                    
                    curr_constraint_ind += 1
                    
    lhs_parallel = lhs_parallel[:curr_constraint_ind, :]
    rhs_parallel = rhs_parallel[:curr_constraint_ind]
    
    return lhs_parallel, rhs_parallel

def build_stayout_constraint(design, plies, stayouts, lap_width):
    max_num_constraints = 2*(len(design) * len(stayouts)) + 1
    lhs_stayout = np.zeros((max_num_constraints, len(design)))
    rhs_stayout = np.zeros(max_num_constraints)
    
    curr_constraint_ind = 0
    for seam_ind, seam in enumerate(design):
        
        for stayout in stayouts:
            # Compute distances to bounding stayout vertices
            bounds = stayout.offsets[plies[seam.ply].orientation]
            upper_distance = bounds['lower'] - seam.offset
            lower_distance = seam.offset - bounds['upper']

            if upper_distance + 1e-16 >= 0:
                lhs_stayout[curr_constraint_ind, seam_ind] = 1
                rhs_stayout[curr_constraint_ind] = bounds['lower'] - lap_width/2
            else:
                lhs_stayout[curr_constraint_ind, seam_ind] = -1
                rhs_stayout[curr_constraint_ind] = -bounds['upper'] - lap_width/2
                
            curr_constraint_ind += 1
        
    return lhs_stayout, rhs_stayout

def build_min_ply_width_constraint(design, plies, lap_width, min_ply_width):
    
    max_num_constraints = 2*len(design)**2 + 1
    lhs = np.zeros((max_num_constraints, len(design)))
    rhs = np.zeros(max_num_constraints)
    
    curr_constraint_ind = 0
    for seam_ind, seam in enumerate(design):
        
        if seam.is_first:
            lhs[curr_constraint_ind, seam_ind] = -1
            rhs[curr_constraint_ind] = -min_ply_width + lap_width
        else:
            lhs[curr_constraint_ind, seam_ind] = -1
            lhs[curr_constraint_ind, seam_ind - 1] = -1
            rhs[curr_constraint_ind] = -min_ply_width + 2 * lap_width
        curr_constraint_ind += 1
            
        if seam.offset < plies[seam.ply].oriented_width:
            lhs[curr_constraint_ind, seam_ind] = 1
            rhs[curr_constraint_ind] = plies[seam.ply].oriented_width - min_ply_width - lap_width
            curr_constraint_ind += 1
 
    lhs = lhs[:curr_constraint_ind, :]
    rhs = rhs[:curr_constraint_ind]
    
    return lhs, rhs

def solve(problem, ax):
    
    # Unpack dictionary
    plies = problem.get("plies")
    stayouts = problem.get("stayouts")
    spool_width = problem.get("spool_width")
    lap_width = problem.get("lap_width")
    min_ply_width = problem.get("min_ply_width")
    print_stack_on_iter = problem.get("print_stack_on_iter")
    beam_width = problem.get("beam_width")
    colors = problem.get("colors")
    print_progress = problem.get("print_progress")
    
    # Initialize design
    design_stack = [[]]
    design_stack_performance = [0]
    current_ply_ind = 0
    new_ply = 1
    complete = 0              # for checking termination condition
    prev_design_stack = [[]]  # for checking stall condition
    iter = 0
    local_solves = 0
    t0 = time.time()
    max_ply_reached = 0
    max_offset_reached = 0

    # Until design is fully partitioned
    while not complete and (len(design_stack) > 0):
                
        # Print progress
        if print_progress:
            if len(design_stack[0]) > 0:
                print(f"ply: {design_stack[0][-1].ply} offset: {design_stack[0][-1].offset: .2f}")
        
        # Print design stack
        if print_stack_on_iter:
            for design in design_stack:
                print([f"{float(seam.offset):.2f}" for seam in design])
            print()
        
        # Create next generation of designs
        new_gen_designs = []
        new_gen_design_performance = []
        while len(design_stack) > 0:
            
            design = design_stack.pop()
            design_stack_performance.pop()
            
            # Get current ply index
            current_ply_ind = 0
            new_ply = 1
            if len(design) > 0:
                current_ply_ind = design[-1].ply
                if design[-1].offset > plies[current_ply_ind].oriented_width:
                    current_ply_ind += 1
                else:
                    new_ply = 0
                    
            # Track best result
            if current_ply_ind > max_ply_reached:
                max_ply_reached = current_ply_ind
                max_offset_reached = 0
                
            if (current_ply_ind == max_ply_reached) and not new_ply:
                if design[-1].offset > max_offset_reached:
                    max_offset_reached = design[-1].offset
                    
            # Check if partitioning complete
            if current_ply_ind == len(plies):
                complete = 1
                final_design = design
                break
            
            # Identify linear subspaces for seam placement
            bounding_offsets = [0, np.inf]
                
            # From parallel seams
            for seam in design:
                if seam.orientation == plies[current_ply_ind].orientation:
                    bounding_offsets.append(seam.offset)
                    
            # From stayouts
            for stayout in stayouts:
                bounding_offsets.extend([stayout.offsets[plies[current_ply_ind].orientation]['lower'],
                                         stayout.offsets[plies[current_ply_ind].orientation]['upper']])

            # Sort bounding offsets
            bounding_offsets = np.sort(bounding_offsets)
            
            # Get previous seam offset
            if new_ply:
                prev_offset = 0
            else:
                prev_offset = design[-1].offset
                
            # Place seam in each subspace
            new_designs = []
            new_designs_performance = []
            for i in range(len(bounding_offsets)-1):
                
                # Initialize seam
                offset = np.min([0.5 * (bounding_offsets[i] + bounding_offsets[i+1]), prev_offset + spool_width])
                
                # Skip if seam order on current ply is violated
                if offset < prev_offset:
                    continue
                
                # Skip if in stayout
                skip = 0
                for stayout in stayouts:
                    bounds = stayout.offsets[plies[current_ply_ind].orientation]
                    if bounds['lower'] < offset < bounds['upper']:
                        skip = 1
                        break
                if skip:
                    continue
                
                # Initialize new seam and design
                seam = Seam(current_ply_ind, plies[current_ply_ind].orientation, offset, is_first=new_ply)
                new_design = copy.deepcopy(design)
                new_design.append(seam)

                # Build constraint system
                lhs_spool_width, rhs_spool_width = build_spool_width_constraint(new_design, spool_width, lap_width)
                lhs_parallel, rhs_parallel = build_parallel_seam_constraint(new_design, lap_width)
                lhs_stayout, rhs_stayout = build_stayout_constraint(new_design, plies, stayouts, lap_width)
                lhs_min_ply_width, rhs_min_ply_width = build_min_ply_width_constraint(new_design, plies, lap_width, min_ply_width)

                # Assemble constraint system
                lhs = np.concatenate((lhs_spool_width, lhs_parallel, lhs_stayout, lhs_min_ply_width), axis=0)
                rhs = np.concatenate((rhs_spool_width, rhs_parallel, rhs_stayout, rhs_min_ply_width), axis=0)
                
                # Optimize design
                obj = -sum(lhs_spool_width)  # maximize total coverage for each layer
                opt = linprog(obj, A_ub=lhs, b_ub=rhs)
                local_solves += 1
                
                if opt.success:
                                    
                    # Update seam offsets
                    for seam, offset in zip(new_design, opt.x):
                        seam.offset = offset
                        
                    # Store in design stack
                    new_designs.append(new_design)
                    new_designs_performance.append(opt.fun)
                    
            new_gen_designs.extend(new_designs)
            new_gen_design_performance.extend(new_designs_performance)
            
        # Add all new designs to stack
        for design, performance in zip(new_gen_designs, new_gen_design_performance):
            design_stack.append(design)
            design_stack_performance.append(performance)
            
        # Sort by performance
        indices = sorted(range(len(design_stack_performance)), key=lambda i: design_stack_performance[i])
        design_stack_performance = [design_stack_performance[i] for i in indices]
        design_stack = [design_stack[i] for i in indices]
            
        # # Cull duplicate designs
        tmp_stack = []
        tmp_stack_performance = []
        for design, performance in zip(design_stack, design_stack_performance):
            is_duplicate = 0
            for existing_design in tmp_stack:
                
                if is_duplicate:
                    break
                
                if len(design) == len(existing_design):
                    # check all offsets
                    for seam, other_seam in zip(design, existing_design):
                        if not np.isclose(seam.offset, other_seam.offset):
                            break
                    is_duplicate = 1
            if not is_duplicate:
                tmp_stack.append(design)
                tmp_stack_performance.append(performance)
        
        design_stack = copy.deepcopy(tmp_stack)
        design_stack_performance = copy.deepcopy(tmp_stack_performance)
        
        # Prune stack to beam width
        smallest_with_indices = heapq.nsmallest(beam_width, enumerate(design_stack_performance), key=lambda x: x[1])
        indices = [index for index, value in smallest_with_indices]
        values = [value for index, value in smallest_with_indices]
        design_stack = [design_stack[i] for i in indices]
        design_stack_performance = values

        # Plot progress
        plot_frontrunner(ax, design_stack, plies, stayouts, lap_width, colors, iter)
        
        # Check for stall
        stalled = 1
        if len(design_stack) == len(prev_design_stack):
            for i in range(len(design_stack)):
                if len(design_stack[i]) != len(prev_design_stack[i]):
                    stalled = 0
                    break
        else:
            stalled = 0
            
        if stalled and not complete:
            break
        
        prev_design_stack = copy.deepcopy(design_stack)
        iter += 1
        
    run_time = time.time() - t0

    sol = {"local_solves": local_solves, 
           "iters": iter, 
           "exit_status": complete, 
           "run_time": run_time,
           "max_ply_reached": max_ply_reached,
           "max_offset_reached": max_offset_reached}

    sol["design"] = final_design if complete else []

    return sol

class Seam:
    def __init__(self, ply, orientation, offset, is_first):
        self.ply = ply
        self.orientation = orientation
        self.offset = offset
        self.is_first = is_first
     
class Ply:
    def __init__(self, vertices, orientation):
        self.vertices = vertices
        self.orientation = orientation
        
        # Determine origin
        d = np.array([np.cos(orientation), np.sin(orientation), 0])
        distances = [np.cross(np.array([v[0], v[1], 0]) - np.dot(np.array([v[0], v[1], 0]), d) * d, d)[2] for v in self.vertices]
        self.origin = self.vertices[np.argmax(distances), :]
        self.final_vertex = self.vertices[np.argmin(distances), :]
        
        # Calculate ply width in fiber-transverse direction (max distance from origin)
        d_perp = np.array([-np.sin(self.orientation), np.cos(self.orientation)])
        projected_distances = [np.dot(d_perp, (v-self.origin)) for v in vertices]
        self.oriented_width = np.max(projected_distances)
    
class Stayout:
    def __init__(self, vertices, plies):
        self.vertices = vertices    
        self.offsets = {}
        for ply in plies:     
            if ply.orientation not in self.offsets:   
                d_perp = np.array([-np.sin(ply.orientation), np.cos(ply.orientation)])
                projected_distances = [np.dot(d_perp, (v-ply.origin)) for v in vertices]
                self.offsets[ply.orientation] = {'lower': np.min(projected_distances),
                                                'upper': np.max(projected_distances)
                                                }
        
       
def load_geometry(directory, orientations):
    files = get_file_names(directory)
    plies = []
    stayouts = []
    for file in files:
        if "stl" in file and not "stay" in file:
            # Create ply
            for orientation in orientations:
                filepath = os.path.join(directory, file)
                mesh = trimesh.load_mesh(filepath)
                outer_boundary_poly = shapely.Polygon(get_outer_boundary(mesh)).simplify(1e-3)
                vertices = np.array(outer_boundary_poly.exterior.coords.xy).T
                plies.append(Ply(vertices, orientation))

    for file in files:
        if "stay" in file:
            # Create stayout
            filepath = os.path.join(directory, file)
            mesh = trimesh.load_mesh(filepath)
            components = mesh.split(only_watertight=False)
            for component in components:
                outer_boundary_poly = shapely.Polygon(get_outer_boundary(component)).simplify(1e-3)
                vertices = np.array(outer_boundary_poly.exterior.coords.xy).T
                stayouts.append(Stayout(vertices, plies))

    return plies, stayouts
      
def beam_width_experiment():
    
    # Create a figure and an axis
    fig, ax = plt.subplots()
    plt.ion()
    
    num_tests = 100
    large_beam_width = 10
    plies_partitioned = []
    num_plies = 50

    # Define paritioning parameters
    spool_width = 0.2
    lap_width = 0.01
    min_ply_width = 0.1
    
    # Algorithm parameters
    print_stack_on_iter = 0  # debug flag
    
    res = {}
    for test_ind in range(num_tests):
        
        # Define plies
        orientation = ((np.random.random() - 0.5) * np.pi)
        orientation1 = ((np.random.random() - 0.5) * np.pi)
        orientation2 = ((np.random.random() - 0.5) * np.pi)
        
        vertices = []
        thetas = np.linspace(0, 2*np.pi, 10)
        for i in range(len(thetas)-1):
            theta = thetas[i]
            vertices.append((0.5 - 0.3 * np.random.random()) * np.array([np.cos(theta), np.sin(theta)]) + .5)
        
        ply0 = Ply(vertices=np.array(vertices), orientation=orientation)
        ply1 = Ply(vertices=np.array(vertices), orientation=orientation1)
        ply2 = Ply(vertices=np.array(vertices), orientation=orientation2)
        # ply0 = Ply(vertices=np.array([[0, 0], [1, 0], [1, 1], [0, 1]]), orientation=orientation)
        # ply1 = Ply(vertices=np.array([[0, 0], [1, 0], [1, 1], [0, 1]]), orientation=-orientation)
        plies = []
        for _ in range(int(num_plies/2)):
            plies.append(ply0)
            if np.random.randint(0, 2):
                plies.append(ply1)
            else:
                plies.append(ply2)
                
        # print(np.unique([ply.orientation for ply in plies]))
                
        # Define stayouts
        num_stayouts = np.random.randint(1, 10)
        vertices = np.array([[0, 0], [.05, 0], [.05, .05], [0, .05]])
        stayouts = []
        ply_pgon = shapely.Polygon(plies[0].vertices)
        count = 0
        while count < num_stayouts:
            pos = 0.95 * np.random.random((2))
            if ply_pgon.contains(shapely.Point(pos)):
                stayouts.append(Stayout(vertices + pos, plies))
                count += 1
            
        # Generate colors for plotting
        N = len(plies)
        HSV_tuples = [(x*1.0/N, 0.5, 0.8) for x in range(N)]
        RGB_tuples = map(lambda x: colorsys.hsv_to_rgb(*x), HSV_tuples)
        colors = list(RGB_tuples)
        
        problem = {'plies': plies,
                   'stayouts': stayouts,
                   'spool_width': spool_width,
                   'lap_width': lap_width,
                   'min_ply_width': min_ply_width,
                   'print_stack_on_iter': print_stack_on_iter,
                   'print_progress': 0,
                   'colors': colors,
                   'beam_width': 0
                   }
        
        # Solve with beam width 1
        res[test_ind] = {}
        for beam_width in [1, large_beam_width]:
            
            problem['beam_width'] = beam_width
            sol = solve(problem, ax)            
            max_ply = sol.get("max_ply_reached")
            max_offset = sol.get("max_offset_reached")
            res[test_ind][beam_width] = {"max_ply_reached": max_ply, 
                                         "max_offset_reached": max_offset}
        
        plies_partitioned.append((max_ply + max_offset/plies[0].oriented_width))
        
        if (res[test_ind][large_beam_width]["max_ply_reached"] > res[test_ind][1]["max_ply_reached"]) or \
            ((res[test_ind][large_beam_width]["max_ply_reached"] == res[test_ind][1]["max_ply_reached"]) and \
                (res[test_ind][large_beam_width]["max_offset_reached"] > res[test_ind][1]["max_offset_reached"])):
                
            print("found a god damn case where it actually helps!")
            
    plt.close()
    fig, ax = plt.subplots()
    # Create the histogram
    ax.hist(plies_partitioned, bins=30, alpha=0.7, color='blue', edgecolor='black', label="beam search")
    ax.hist(plies_partitioned, bins=30, alpha=0.7, color='red', edgecolor='black', label="greedy search")

    # Add titles and labels
    plt.xlabel('Area paritioned')
    plt.ylabel('Frequency')
    plt.legend()
    plt.draw()
    plt.pause(1)
    plt.show()
    plt.savefig("data/beam_width_histogram.png")
 
def cybertruck_example():
    directory = 'data/examples/cybertruck/'
    panel_directories = get_subdirectories(directory)
    
    # Define paritioning parameters
    spool_width = 0.2
    lap_width = 0.01
    min_ply_width = 0.05
            
    for ind, dir in enumerate(panel_directories):
        
        orientations = np.array([0, np.pi/2, 0, np.pi/2, 0, np.pi/2, 0, np.pi/2, 0, np.pi/2, 0, np.pi/2])
        
        for i in range(2):
            if i == 1:
                orientations += np.pi/4
            
            plies, stayouts = load_geometry(dir, orientations)

            # Generate colors for plotting
            N = len(plies)
            HSV_tuples = [(x*1.0/N, 0.5, 0.8) for x in range(N)]
            RGB_tuples = map(lambda x: colorsys.hsv_to_rgb(*x), HSV_tuples)
            colors = list(RGB_tuples)
            
            problem = {'plies': plies,
                    'stayouts': stayouts,
                    'spool_width': spool_width,
                    'lap_width': lap_width,
                    'min_ply_width': min_ply_width,
                    'print_stack_on_iter': 0,
                    'colors': colors,
                    'beam_width': 1,
                    'print_progress': 0
                    }
            
            # Create a figure and an axis
            fig, ax = plt.subplots()
            plt.ion()
            
            # Solve
            sol = solve(problem, ax)
            
            # Print exist status
            complete = sol["exit_status"]
            run_time = sol["run_time"]
            print("Success!", end=" ") if complete else print("Failed!", end=" ")
            print(f"Run time: {run_time: .2f}")
            
            # Plot final design
            plot_frontrunner(ax, [sol.get("design")], plies, stayouts, lap_width, colors, 0)
            
            plt.savefig(os.path.join(dir, f"result{i}.png"), dpi=300)
            plt.close()

if __name__ == "__main__":
    
    # beam_width_experiment()
    cybertruck_example()

